The Amplification Paradox in Recommender Systems

Automated audits of recommender systems found that blindly following recommendations leads users to increasingly partisan, conspiratorial, or false content. At the same time, studies using real user traces suggest that recommender systems are not the primary driver of attention toward extreme content; on the contrary, such content is mostly reached through other means, e.g., other websites. In this paper, we explain the following apparent paradox: if the recommendation algorithm favors extreme content, why is it not driving its consumption? With a simple agent-based model where users attribute different utilities to items in the recommender system, we show through simulations that the collaborative-filtering nature of recommender systems and the nicheness of extreme content can resolve the apparent paradox: although blindly following recommendations would indeed lead users to niche content, users rarely consume niche content when given the option because it is of low utility to them, which can lead the recommender system to deamplify such content. Our results call for a nuanced interpretation of ``algorithmic amplification'' and highlight the importance of modeling the utility of content to users when auditing recommender systems. Code available: https://github.com/epfl-dlab/amplification_paradox.

==> helpers.py <==
import itertools
import scipy.stats as stats

from matplotlib.patches import Rectangle
from tempfile import NamedTemporaryFile
from matplotlib.lines import Line2D
from matplotlib.image import imread
import matplotlib.pyplot as plt
import seaborn as sns


def get_size(fig, dpi=100):
    with NamedTemporaryFile(suffix='.png') as f:
        fig.savefig(f.name, bbox_inches='tight', dpi=dpi)
        height, width, _channels = imread(f.name).shape
        return width / dpi, height / dpi


def set_size(fig, size, dpi=100, eps=1e-2, give_up=2, min_size_px=10):
    target_width, target_height = size
    set_width, set_height = target_width, target_height  # reasonable starting point
    deltas = []  # how far we have
    while True:
        fig.set_size_inches([set_width, set_height])
        actual_width, actual_height = get_size(fig, dpi=dpi)
        set_width *= target_width / actual_width
        set_height *= target_height / actual_height
        deltas.append(abs(actual_width - target_width) + abs(actual_height - target_height))
        if deltas[-1] < eps:
            return True
        if len(deltas) > give_up and sorted(deltas[-give_up:]) == deltas[-give_up:]:
            return False
        if set_width * dpi < min_size_px or set_height * dpi < min_size_px:
            return False
